ESS-ReduNet: Enhancing Subspace Separability of ReduNet via Dynamic Expansion with Bayesian Inference

ReduNet is a deep neural network model that leverages the principle of maximal coding rate \textbf{redu}ction to transform original data samples into a low-dimensional, linear discriminative feature representation. Unlike traditional deep learning frameworks, ReduNet constructs its parameters explicitly layer by layer, with each layer's parameters derived based on the features transformed from the preceding layer. Rather than directly using labels, ReduNet uses the similarity between each category's spanned subspace and the data samples for feature updates at each layer. This may lead to features being updated in the wrong direction, impairing the correct construction of network parameters and reducing the network's convergence speed. To address this issue, based on the geometric interpretation of the network parameters, this paper presents ESS-ReduNet to enhance the separability of each category's subspace by dynamically controlling the expansion of the overall spanned space of the samples. Meanwhile, label knowledge is incorporated with Bayesian inference to encourage the decoupling of subspaces. Finally, stability, as assessed by the condition number, serves as an auxiliary criterion for halting training. Experiments on the ESR, HAR, Covertype, and Gas datasets demonstrate that ESS-ReduNet achieves more than 10x improvement in convergence compared to ReduNet. Notably, on the ESR dataset, the features transformed by ESS-ReduNet achieve a 47\% improvement in SVM classification accuracy.

==> Python/plotPredChange4train.py <==
'''
Author: SHIELD-SKY
Date: 2024-01-13 16:58:57
LastEditors: SHIELD-SKY
LastEditTime: 2024-01-13 18:28:26
'''


# %%
# import utils
import os
import numpy as np
# import plot
# import functionals as F
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
import scienceplots
# import matplotlib.font_manager
plt.style.use(['science','no-latex'])

# mpl.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.family'] = 'Times New Roman'
# %%



# TODO:需要修改的参数
save_dir = '../Figures'
time = 100
samples = 20
layers = 3000
outchannels = 10
eps = 0.1
eta = 0.1
# tail = 'BiasTest_fix1'
tail = ''
# tail = 'HARlabel'
# tail = 'BiasTest_fix11'
# tail = 'BiasTest_fix28ratio=0.001'

# data_dir = './data/'
lmbda = 500
data = "None"
pred_layer = 2999
# train_or_test = "test"
# train_or_test = "train"
toplayers = 20
# %%
for train_or_test in ["train"]:
    # TODO:需要修改的参数
    # model_dir = os.path.join(save_dir, "HARv1", f"data{data}",
    #                         f"time{time}"
    #                         f"_samples{samples}"
    #                         f"_outchannels{outchannels}"
    #                         f"_layers{layers}"
    #                         f"_eps{eps}"
    #                         f"_eta{eta}"
    #                         f"{tail}")
    model_dir = os.path.join(save_dir, "HARv1")
    # %%
    model_dir
    # %%
    train_pred_path = os.path.join(model_dir, "predMatrix", f"{train_or_test}1_pred_layer_{str(pred_layer)}.csv") # softmax
    # train_pred_path = os.path.join(model_dir, "predMatrix", f"{train_or_test}1_pred2_layer_{str(pred_layer)}.csv") # softmax
    # train_pred_path = os.path.join(model_dir, "predMatrix", f"{train_or_test}1_pred_layer_gnb_{str(pred_layer)}.csv") # gnb
    # %%
    train_pred_path
    # %%
    df = pd.read_csv(train_pred_path)
   
    # %%
    plt.figure()

    cols_to_drop = [col for col in df.columns if df[col].eq(1.0).all()]
    df_filtered = df.drop(columns=cols_to_drop)
    df = df_filtered

    # %%
    df.shape
    # %%
    # 取前200层绘制
    df = df.head(toplayers)
    cols = df.shape[1]


    # %%
    for col in range(1,cols):
        df[df.columns[col]].plot()
    # plt.title('Value Changes at Selected Positions across Iterations')
    plt.xlabel('Iteration')
    plt.ylabel('Output of Softmax')
    # plt.legend()
    # plt.grid(True)
    ax = plt.gca()
    ax.spines['right'].set_color('none')
    ax.spines['top'].set_color('none')
    ax.tick_params(axis='x', which='both', top=False)
    ax.tick_params(axis='y', which='both', right=False)
    pred_figure_dir  = os.path.join(model_dir, "pred_figure")
    os.makedirs(pred_figure_dir, exist_ok=True)
    pred_fig_path = os.path.join(pred_figure_dir, f"{train_or_test}1_pred_{toplayers}.pdf") # softmax
    # pred_fig_path = os.path.join(pred_figure_dir, f"{train_or_test}1_pred_gnb_{toplayers}.png") # gnb
    plt.savefig(pred_fig_path)
    # plt.show()

# %%
# pred_figure_dir  = os.path.join(model_dir, "pred_figure")
# os.makedirs(pred_figure_dir, exist_ok=True)
# pred_fig_path = os.path.join(pred_figure_dir, f"{train_or_test}_pred_.png")
# plt.savefig(pred_fig_path)

# %%
# 可交互的图


# %%


==> Python/plotYerr.py <==
'''
Author: SHIELD-SKY
Date: 2024-01-13 15:52:21
LastEditors: SHIELD-SKY
LastEditTime: 2024-02-21 14:18:32
'''
# %%
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
import scienceplots
import os

# 使用SciencePlots样式
plt.style.use(['science','ieee','no-latex'])

mpl.rcParams['font.family'] = 'Times New Roman'
mpl.rcParams['font.size'] = 9

# Dtatname = "HARv1"
Dtatname = "ESR"
path = "../Figures/" + Dtatname + "/Origin"+"/Yerrnum/"
# 读取csv文件
df = pd.read_csv(path +'/y_errnum.csv')
# df.iloc[:, 0] = df.iloc[:, 0] * 2 + 1

y_min = df['num'].min()
x_at_y_min = df.iloc[df['num'].idxmin(), 0]

# 绘制折线图
plt.figure()
plt.plot(df.iloc[:, 0], df['num'])
# plt.title('Error labels Trend')
plt.xlabel('Layer')
plt.ylabel('Number of misclassified labels')

# # 添加最小值注释
# plt.annotate(f'Min: {y_min}', xy=(x_at_y_min, y_min), xytext=(x_at_y_min, y_min+5),
#              arrowprops=dict(facecolor='red', shrink=0.05))

# 添加最小值水平虚线
plt.axhline(y=y_min, color='r', linestyle='--')

# 添加最小值注释
plt.annotate(f'Min: {y_min}', xy=(0, y_min), xytext=(10, 5), textcoords='offset points', va='center')

ax = plt.gca()
ax.spines['right'].set_color('none')
ax.spines['top'].set_color('none')
# 去除右边和上边的minor ticks
ax.tick_params(axis='x', which='both', top=False)
ax.tick_params(axis='y', which='both', right=False)
# ax.tick_params(axis='x', which='minor', top=False)
# ax.tick_params(axis='y', which='minor', right=False)
# plt.show()
Yerr_fig_path = os.path.join(path, "YerrWithMin2.pdf") 
plt.savefig(Yerr_fig_path)
# %%


==> Python/plotYerr2.py <==
'''
Author: SHIELD-SKY
Date: 2024-01-14 15:35:12
LastEditors: SHIELD-SKY
LastEditTime: 2024-02-21 14:14:17
'''

# %%
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
import scienceplots
import os

# 使用SciencePlots样式
plt.style.use(['science','ieee','no-latex'])

mpl.rcParams['font.family'] = 'Times New Roman'

# Dtatname = "HARv1"
Dtatname = "ESR"
methods = ["Origin",
		    # "CE", 
			# "Label", 
			# "Bayes"
			]

plt.figure()
for method in methods:
	path = "../Figures/" + Dtatname +"/"+ method+ "/Yerrnum/"
	# 读取csv文件
	df = pd.read_csv(path +'/y_errnum.csv')

	# 绘制折线图
	# df.iloc[:, 0] = df.iloc[:, 0] * 2 + 1
	plt.plot(df.iloc[:, 0] , df['num'], label = method)
	# plt.title('Error labels Trend')
	plt.xlabel('Layer')
	plt.ylabel('Number of  misclassified labels')
	ax = plt.gca()
	ax.spines['right'].set_color('none')
	ax.spines['top'].set_color('none')
	# 去除右边和上边的minor ticks
	ax.tick_params(axis='x', which='both', top=False)
	ax.tick_params(axis='y', which='both', right=False)
	# ax.tick_params(axis='x', which='minor', top=False)
	# ax.tick_params(axis='y', which='minor', right=False)
	# plt.show()
	plt.legend()
Yerr_fig_path = os.path.join("../Figures/Origin/Yerrnum/ESR", "Yerr.pdf") 
# Yerr_fig_path = os.path.join(path, "Yerr.pdf") 
plt.savefig(Yerr_fig_path)
